Lithium, Sodium, and Potassium Abundances in Sharp-Lined A-Type Stars

The abundances of alkali elements (Li, Na, and K) were determined from the Li I 6708, Na I 5682/5688, and K I 7699 lines by taking into account the non-LTE effect for 24 sharp-lined A-type stars v sin i < 50 km/s, 7000 K < Teff <10000 K, many showing Am peculiarities to different degrees), based on high-dispersion and high-S/N spectral data secured at BOAO (Korea) and OAO (Japan). We found a significant trend that A(Na) tightly scales with A(Fe) irrespective of Teff, which means that Na becomes enriched similarly to Fe in accordance with the degree of Am peculiarity. Regarding lithium, A(Li) mostly ranges between ~3 and ~3.5 (i.e., almost the same as or slightly less than the solar system abundance of 3.3) with a weak decreasing tendency with a lowering of Teff at Teff < 8000 K, though several stars exceptionally show distinctly larger depletion. The abundances of potassium also revealed an apparent Teff-dependence in the sense that A(K) in late-A stars tends to be mildly subsolar (possibly with a weak anti-correlation with A(Fe)) systematically decreasing from ~5.0 (Teff ~ 8500 K) to ~4.6 (Teff ~ 7500 K), while those for early-A stars remain near-solar around ~5.0-5.2. These observational facts may serve as important constraints for any theory aiming to explain chemical anomalies of A-type stars.

==> anc/ReadMe <==
================================================================================
Keywords: stars: physical processes: diffusion --- abundances  --- 
stars: atmospheres --- stars: chemically peculiar --- stars: early-type

Abstract:

The files (tableE_boao.dat and tableE_oao.dat) in this directory constitute 
the electronic Table E for the paper "Lithium, Sodium, and Potassium Abundances 
in Sharp-Lined A-Type Stars (Y. Takeda et al.)", which includes
the data of fundamental stellar parameters and the resulting abundances
of the targets  [21 stars (BOAO sample) and 7 stars (OAO sample)]. 

File Summary:
--------------------------------------------------------------------------
FileName Lrecl Records   Explanations
--------------------------------------------------------------------------
ReadMe     ...  ...  This file
tableE_boao.dat 21  stellar parameters and abundances for the BOAO sample
tableE_oao.dat   7  stellar parameters and abundances for the OAO sample
--------------------------------------------------------------------------

Description: "tableE_boao.dat" and "tableE_oao.dat"
--------------------------------------------------------------------------
Included are the fundamental stellar data (e.g., star designation, spectral 
type), atmospheric parameters (Teff, log g), parameters determined from 
the preparatory 6146-6163A fitting analysis (xi, vsini), abundancs of Fe, O, Na), 
finally adopted abunances and related quantities for Li, Na, and K (NLTE 
abundance, NLTE correction, equivalent width, and abundance variations in 
response to changes of Teff, log g, xi).
--------------------------------------------------------------------------

Byte-by-byte Description: "tableE_boao.dat" and "tableE_oao.dat"
-----------------------------------------------------------------------------
   Bytes Format Units    Label   Explanations
-----------------------------------------------------------------------------
   1-  6  I6    ---      HD      HD number (Henry Draper Catalogue)
   7- 12  I6    ---      HR      HR number (Bright Star Catalogue)
  14- 20  A7    ---      Name    star name (with constellation)
  23- 28  A6    ---      SpType  spectral type
  32- 35  I4     K       Teff    effective temperature        
  36- 41  F6.2  cm/s^2   Logg    log surface gravity        
  42- 47  F6.2  km/s     xi      microturbulence        
  48- 53  F6.1  km/s     vsini   projected rotational velocity
  54- 59  F6.2  dex     A(Fe)61  (LTE) Fe abundance from 6146-6163 fitting 
  60- 65  F6.2  dex     A(O)61   (NLTE) O abundance from 6146-6163 fitting 
  66- 71  F6.2  dex     A(Na)61  (NLTE) Na abundance from 6146-6163 fitting 
  74- 79  F6.2  dex     A(Li)6708(NLTE) Li abundance from EW6708
  80- 85  F6.2  dex     Del6708  non-LTE abundance correction for Li 6708 line
  86- 91  F6.1  mA      EW6708   equivalent width of Li 6708 line 
  92- 97  F6.2  dex     dT6708   A(Li)6708 variation in response to Teff variation of 300K 
  98-103  F6.2  dex     dg6708   A(Li)6708 variation in response to logg variation of 0.3dex 
 104-109  F6.2  dex     dx6708   A(Li)6708 variation in response to xi variation by 30% 
 112-117  F6.2  dex     A(Na)56  (NLTE) Na abundance from 5680-5690 fitting(=A(Na)5688=A(Na)5682)
 118-123  F6.2  dex     Del5682  non-LTE abundance correction for Na 5682 line
 124-129  F6.1  mA      EW5682   (inversely evaluated) equivalent width of Na 5682 line 
 130-135  F6.2  dex     Del5688  non-LTE abundance correction for Na 5688 line
 136-141  F6.1  mA      EW5688   (inversely evaluated) equivalent width of Na 5688 line 
 142-147  F6.2  dex     dT5688   A(Na)5688 variation in response to Teff variation of 300K 
 148-153  F6.2  dex     dg5688   A(Na)5688 variation in response to logg variation of 0.3dex 
 154-159  F6.2  dex     dx5688   A(Na)5688 variation in response to xi variation by 30% 
 162-167  F6.2  dex     A(K)7699(NLTE) K abundance from EW7699
 168-173  F6.2  dex     Del7699  non-LTE abundance correction for K 7699 line
 174-179  F6.1  mA      EW7699   equivalent width of K 7699 line 
 180-185  F6.2  dex     dT7699   A(K)7699 variation in response to Teff variation of 300K 
 186-191  F6.2  dex     dg7699   A(K)7699 variation in response to logg variation of 0.3dex 
 192-197  F6.2  dex     dx7699   A(K)7699 variation in response to xi variation by 30% 
-----------------------------------------------------------------------------
Note 1:
For HD 172167 in table1_boao.dat, -9.99 is given for A(Na)61,
since this Na abundance could not be determined by 6146-6163 fitting
in BOAO data. 

Note 2:
If EW (equivalent width) or A (abundance) has a negative value,
it means a upper limit for the non-detection case.

Note 3:
dT = 0.5 * (|dT+| + |dT-|)
where dT+ and dT- are the Teff variation by +300K and -300K, respectively. 
The same rule holds also for dg and dx; i.e., 
dg = 0.5 * (|dg+| + |dg-|)
dx = 0.5 * (|dx+| + |dx-|)




==> anc/tableE_boao.dat <==
195725  7850 The Cep  A7III    7816  3.74  4.45  52.0  7.60  8.47  6.45    3.27 -0.08  21.4  0.22  0.03  0.00    6.35 -0.07  53.3 -0.09  86.5  0.15  0.03  0.06    4.81 -0.31  68.4  0.18  0.03  0.04
 95418  4295 Bet UMa  A1V      9489  3.85  2.50  46.8  7.73  8.45  6.60   -4.34 -0.15 -13.0  0.23  0.09  0.00    6.45 -0.09   7.8 -0.09  14.8  0.18  0.09  0.01   -5.47 -0.29 -19.0  0.21  0.09  0.01
 27819  1380 Del2Tau  A7V      8047  3.95  3.93  46.5  7.45  8.78  6.40    3.35 -0.08  18.7  0.23  0.04  0.00    6.23 -0.06  34.7 -0.08  59.3  0.16  0.04  0.04    4.88 -0.30  58.7  0.19  0.04  0.04
 43378  2238 2 Lyn    A2Vs     9210  4.09  2.10  45.4  7.34  8.70  5.91   -4.07 -0.14 -13.0  0.23  0.08  0.00    6.13 -0.07   6.4 -0.08  12.2  0.19  0.08  0.01   -5.18 -0.27 -18.0  0.22  0.08  0.01
218396  8799          A5V      7091  4.06  3.00  41.4  6.90  8.88  5.80    2.82 -0.08  20.3  0.18  0.01  0.00    5.83 -0.07  30.3 -0.08  51.2  0.10  0.01  0.04    5.01 -0.58 136.0  0.15  0.01  0.13
 84107  3861 15 Leo   A2IV     8665  4.31  3.57  38.1  7.50  8.62  6.32   -3.44 -0.10  -9.0  0.24  0.06  0.00    6.21 -0.06  17.8 -0.06  32.5  0.18  0.06  0.02    4.93 -0.24  28.4  0.21  0.06  0.02
 33204  1670          A5m      7530  4.06  4.14  36.4  7.76  8.46  6.43    3.11 -0.07  24.2  0.15  0.02  0.00    6.47 -0.09  80.5 -0.12 118.0  0.08  0.02  0.11    4.72 -0.32  79.5  0.13  0.01  0.05
204188  8210          A8m      7622  4.21  3.90  35.3  7.50  8.74  6.33   -2.77 -0.07 -10.0  0.16  0.01  0.00    6.24 -0.07  50.6 -0.09  81.1  0.09  0.00  0.06    4.75 -0.31  75.3  0.14  0.00  0.05
141795  5892 Eps Ser  A2m      8367  4.24  4.04  34.4  7.72  8.17  6.42   -3.16 -0.09  -8.0  0.23  0.05  0.00    6.46 -0.06  41.0 -0.08  68.5  0.17  0.05  0.05    5.02 -0.27  52.2  0.20  0.05  0.03
173648  7056 Zet1Lyr  Am       8004  3.90  4.73  32.4  7.74  8.31  6.43    3.21 -0.08  14.7  0.22  0.04  0.00    6.47 -0.07  57.5 -0.09  92.9  0.16  0.04  0.07    4.82 -0.29  58.1  0.19  0.03  0.03
 27628  1368 60 Tau   A3m      7218  4.05  4.74  32.3  7.74  8.43  6.47    3.03 -0.08  26.4  0.16  0.02  0.00    6.46 -0.10  88.7 -0.14 130.0  0.08  0.02  0.12    4.75 -0.35 106.3  0.14  0.01  0.06
 28546  1428 81 Tau   Am       7640  4.17  3.63  28.1  7.74  8.58  6.45    3.11 -0.08  20.7  0.16  0.01  0.00    6.47 -0.08  72.6 -0.12 106.4  0.09  0.01  0.10    4.86 -0.34  86.6  0.14  0.01  0.06
172167  7001 Alp Lyr  A0Vvar   9435  3.99  1.85  21.9  6.96  8.63 -9.99   -3.84 -0.14  -5.0  0.23  0.09  0.00    6.00 -0.08   3.3 -0.08   6.5  0.18  0.09  0.00   -5.38 -0.28 -18.0  0.21  0.09  0.01
 60179  2891 Alp Gem  A2Vm     9122  3.88  2.33  19.7  7.52  8.42  6.27   -3.71 -0.14  -6.0  0.24  0.08  0.00    6.15 -0.08   6.8 -0.08  12.9  0.19  0.08  0.01    5.10 -0.28  16.0  0.22  0.08  0.01
 95608  4300 60 Leo   A1m      8972  4.20  2.93  17.2  7.84  8.19  6.50   -3.43 -0.12  -5.0  0.24  0.07  0.00    6.46 -0.07  18.8 -0.08  33.7  0.19  0.08  0.02    5.32 -0.27  35.4  0.22  0.07  0.03
 48915  2491 Alp CMa  A0m...   9938  4.31  2.53  16.5  7.89  8.41  6.68   -4.01 -0.14  -4.0  0.20  0.09  0.00    6.52 -0.07   6.8 -0.08  12.9  0.16  0.09  0.01   -5.19 -0.23  -7.0  0.19  0.09  0.00
 27749  1376 63 Tau   A1m      7448  4.21  3.90  12.7  7.97  8.25  6.55    3.09 -0.08  24.1  0.15  0.02  0.00    6.56 -0.10  88.7 -0.14 125.6  0.07  0.02  0.13    4.50 -0.28  55.8  0.13  0.01  0.03
 33254  1672 16 Ori   A2m      7747  4.14  3.07  12.2  7.99  8.18  6.57   -2.53 -0.07  -5.0  0.18  0.02  0.00    6.60 -0.09  78.7 -0.14 110.2  0.11  0.02  0.11    4.66 -0.29  54.6  0.16  0.02  0.04
 72037  3354 2 UMa    A2m      7918  4.16  2.48  11.6  7.89  7.98  6.49   -2.55 -0.08  -4.0  0.20  0.03  0.00    6.53 -0.08  61.5 -0.12  88.9  0.13  0.03  0.08    4.66 -0.28  43.7  0.17  0.03  0.03
 47105  2421 Gam Gem  A0IV     9115  3.49  1.81  10.9  7.55  8.76  6.33   -3.50 -0.15  -3.0  0.25  0.09  0.00    6.35 -0.09   8.5 -0.10  15.9  0.20  0.09  0.00    4.90 -0.30   8.7  0.23  0.09  0.00
 27962  1389 68 Tau   A2IV     8923  3.94  3.44  10.4  7.73  8.54  6.61   -3.23 -0.13  -3.0  0.25  0.08  0.00    6.46 -0.08  18.1 -0.08  32.8  0.20  0.08  0.02    5.22 -0.28  29.6  0.23  0.08  0.02


==> anc/tableE_oao.dat <==
182564  7371 Pi Dra   A2IIIs   9125  3.80  3.43  27.3  7.83  8.48  6.67    3.47 -0.14   3.3  0.24  0.08  0.00    6.65 -0.09  19.1 -0.09  34.4  0.20  0.08  0.02    4.98 -0.27  12.3  0.23  0.08  0.01
172167  7001 Alp Lyr  A0Vvar   9435  3.99  1.90  21.9  6.97  8.63  5.63    3.21 -0.14   1.2  0.23  0.09  0.00    6.05 -0.08   3.7 -0.08   7.3  0.18  0.09  0.00    5.13 -0.26  10.9  0.21  0.09  0.01
 48915  2491 Alp CMa  A0mc    9938  4.31  2.53  16.6  7.89  8.42  6.68   -3.18 -0.14  -0.6  0.20  0.09  0.00    6.59 -0.07   7.9 -0.08  14.9  0.16  0.09  0.01    5.15 -0.23   6.4  0.19  0.09  0.00
 47105  2421 Gam Gem  A0IV     9115  3.49  2.49  11.1  7.48  8.74  6.36    3.17 -0.14   1.4  0.25  0.09  0.00    6.33 -0.09   8.1 -0.10  15.3  0.20  0.09  0.01    5.19 -0.31  16.3  0.23  0.09  0.01
189849  7653 15 Vul   A4III    7870  3.62  5.16  10.7  7.34  8.65  6.34    3.03 -0.08  11.4  0.23  0.03  0.00    6.31 -0.07  46.5 -0.08  78.7  0.16  0.03  0.05    4.60 -0.28  43.7  0.19  0.03  0.02
 27962  1389 68 Tau   A2IV     8923  3.94  3.99  10.5  7.69  8.54  6.56    3.17 -0.13   2.6  0.25  0.08  0.00    6.46 -0.08  18.1 -0.08  33.2  0.20  0.08  0.02    5.10 -0.27  23.7  0.23  0.08  0.01
214994  8641 Omi Peg  A1IV     9453  3.64  3.07   6.0  7.63  8.52  6.56   -2.94 -0.15  -0.5  0.23  0.09  0.00    6.46 -0.09   7.4 -0.10  14.1  0.18  0.09  0.01    4.74 -0.28   3.8  0.22  0.10  0.00

